Optimized Adaptive Streaming Representations based on System Dynamics

Adaptive streaming addresses the increasing and heterogenous demand of multimedia content over the Internet by offering several encoded versions for each video sequence. Each version (or representation) has a different resolution and bit rate, aimed at a specific set of users, like TV or mobile phone clients. While most existing works on adaptive streaming deal with effective playout-control strategies at the client side, we take in this paper a providers' perspective and propose solutions to improve user satisfaction by optimizing the encoding rates of the video sequences. We formulate an integer linear program that maximizes users' average satisfaction, taking into account the network dynamics, the video content information, and the user population characteristics. The solution of the optimization is a set of encoding parameters that permit to create different streams to robustly satisfy users' requests over time. We simulate multiple adaptive streaming sessions characterized by realistic network connections models, where the proposed solution outperforms commonly used vendor recommendations, in terms of user satisfaction but also in terms of fairness and outage probability. The simulation results further show that video content information as well as network constraints and users' statistics play a crucial role in selecting proper encoding parameters to provide fairness a mong users and to reduce network resource usage. We finally propose a few practical guidelines that can be used to choose the encoding parameters based on the user base characteristics, the network capacity and the type of video content.

==> optimRepresentations/DASH.m <==
%%%%
close all
figure

for kk=0:3
    
    
    idx = find(AA(:,1)==kk)
    temp = AA(idx,:);
    
    
    
    idx2 = find(temp(:,3)==224)
    if(~isempty(idx2))
        plot(temp(idx2,2),kk+1,'b*','MarkerSize',10)
        hold on
    end
    
    idx2 = find(temp(:,3)==360)
    if(~isempty(idx2))
        plot(temp(idx2,2),kk+1,'rd','MarkerSize',10)
        hold on
    end
    
    idx2 = find(temp(:,3)==720)
    if(~isempty(idx2))
        plot(temp(idx2,2),kk+1,'ks','MarkerSize',10)
        hold on
    end
    
    idx2 = find(temp(:,3)==1080)
    if(~isempty(idx2))
        plot(temp(idx2,2),kk+1,'mo','MarkerSize',10)
        hold on
    end
    
    title(['Video type ' int2str(kk)])
    
    
end

legend('224p', '360p', '720p', '1080p')



%% Doing a figure similar to Fig. 8 in the manuscript
close all
K=40;
C=3000;

AA = load(['representations_' int2str(K) '_reps_' int2str(C) '_Kbps.txt']);
fid = fopen(['repPerResol_' int2str(K) '_reps_' int2str(C) '.txt'],'w');

fprintf(fid,'Video  224p 360p 720p 1080p\n');

for kk=0:3
    fprintf(fid,'%d ', kk);
    
    
    idx = find(AA(:,1)==kk);
    temp = AA(idx,:);
    
    
    idx2 = find(temp(:,3)==224);
    fprintf(fid,'%d ', length(idx2));
    
    idx2 = find(temp(:,3)==360);
    fprintf(fid,'%d ', length(idx2));
    
    idx2 = find(temp(:,3)==720);
    fprintf(fid,'%d ', length(idx2));
    
    
    idx2 = find(temp(:,3)==1080);
    fprintf(fid,'%d\n', length(idx2));
    
    
end

fclose(fid);




%% Doing a figure similar to Fig. XX in the manuscript
close all
K=132;
C=3000;

AA = load(['representations_' int2str(K) '_reps_' int2str(C) '_Kbps.txt']);
fid = fopen(['ratePerVideo_' int2str(K) '_reps_' int2str(C) '.txt'],'w');

fprintf(fid,'Video  224p 360p 720p 1080p\n');

for kk=0:3
     
    
    idx = find(AA(:,1)==kk);
    temp = AA(idx,:);
    
    
    idx2 = find(temp(:,3)==224);
    if(~isempty(idx2))
        fprintf(fid,'%d %f %f\n',  kk, temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%d %f %f\n',  kk, 0, 0);
    end
    
  
      idx2 = find(temp(:,3)==360);
    if(~isempty(idx2))
        fprintf(fid,'%d %f %f\n',  kk, temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%d %f %f\n',  kk, 0, 0);
    end
  
      idx2 = find(temp(:,3)==720);
    if(~isempty(idx2))
        fprintf(fid,'%d %f %f\n',  kk, temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%d %f %f\n',  kk, 0, 0);
    end
  
      idx2 = find(temp(:,3)==1080);
    if(~isempty(idx2))
        fprintf(fid,'%d %f %f\n\n',  kk, temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%d %f %f\n\n',  kk, 0, 0);
    end
  
    
    
end

fclose(fid);












%% Doing a file to generate a figure
close all
K=40;
C=3000;

AA = load(['representations_' int2str(K) '_reps_' int2str(C) '_Kbps.txt']);
fid = fopen(['TABLE_ratePerVideo_' int2str(K) '_reps_' int2str(C) '.txt'],'w');

fprintf(fid,'Video  224p 360p 720p 1080p\n');

for kk=0:3
     
    
    idx = find(AA(:,1)==kk);
    temp = AA(idx,:);
    
         
    fprintf(fid,'%d & ', kk );

    
    idx2 = find(temp(:,3)==224);
    if(~isempty(idx2))
        fprintf(fid,'%f & %f && ',  temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%f & %f &&',   0, 0);
    end
    
      
    idx2 = find(temp(:,3)==360);
    if(~isempty(idx2))
        fprintf(fid,'%f & %f && ',  temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%f & %f &&',   0, 0);
    end
    
        
    idx2 = find(temp(:,3)==720);
    if(~isempty(idx2))
        fprintf(fid,'%f & %f && ',  temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%f & %f &&',   0, 0);
    end
    
        
    idx2 = find(temp(:,3)==1080);
    if(~isempty(idx2))
        fprintf(fid,'%f & %f \n',  temp(idx2(1),2),temp(idx2(end),2));
    else
        fprintf(fid,'%f & %f \n',   0, 0);
    end
    
  
    
    
end

fclose(fid);




























